Revisit Batch Normalization: New Understanding from an Optimization View and a Refinement via Composition Optimization

Batch Normalization (BN) has been used extensively in deep learning to achieve faster training process and better resulting models. However, whether BN works strongly depends on how the batches are constructed during training and it may not converge to a desired solution if the statistics on a batch are not close to the statistics over the whole dataset. In this paper, we try to understand BN from an optimization perspective by formulating the optimization problem which motivates BN. We show when BN works and when BN does not work by analyzing the optimization problem. We then propose a refinement of BN based on compositional optimization techniques called Full Normalization (FN) to alleviate the issues of BN when the batches are not constructed ideally. We provide convergence analysis for FN and empirically study its effectiveness to refine BN.

==> figures/draw_convnet/draw_convnet.py <==
"""
Copyright (c) 2017, Gavin Weiguang Ding
All rights reserved.

Redistribution and use in source and binary forms, with or without
    modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice, this
    list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
    this list of conditions and the following disclaimer in the documentation
    and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its contributors
    may be used to endorse or promote products derived from this software
    without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
    AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
    IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
    ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE
    LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
    CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
    SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
    INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
    CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
    ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
    POSSIBILITY OF SUCH DAMAGE.
"""


import os
import numpy as np
import matplotlib.pyplot as plt
plt.rcdefaults()
from matplotlib.lines import Line2D
from matplotlib.patches import Rectangle
from matplotlib.patches import Circle

NumDots = 4
NumConvMax = 8
NumFcMax = 20
White = 1.
Light = 0.7
Medium = 0.5
Dark = 0.3
Darker = 0.15
Black = 0.


def add_layer(patches, colors, size=(24, 24), num=5,
              top_left=[0, 0],
              loc_diff=[3, -3],
              ):
    # add a rectangle
    top_left = np.array(top_left)
    loc_diff = np.array(loc_diff)
    loc_start = top_left - np.array([0, size[0]])
    for ind in range(num):
        patches.append(Rectangle(loc_start + ind * loc_diff, size[1], size[0]))
        if ind % 2:
            colors.append(Medium)
        else:
            colors.append(Light)


def add_layer_with_omission(patches, colors, size=(24, 24),
                            num=5, num_max=8,
                            num_dots=4,
                            top_left=[0, 0],
                            loc_diff=[3, -3],
                            ):
    # add a rectangle
    top_left = np.array(top_left)
    loc_diff = np.array(loc_diff)
    loc_start = top_left - np.array([0, size[0]])
    this_num = min(num, num_max)
    start_omit = (this_num - num_dots) // 2
    end_omit = this_num - start_omit
    start_omit -= 1
    for ind in range(this_num):
        if (num > num_max) and (start_omit < ind < end_omit):
            omit = True
        else:
            omit = False

        if omit:
            patches.append(
                Circle(loc_start + ind * loc_diff + np.array(size) / 2, 0.5))
        else:
            patches.append(Rectangle(loc_start + ind * loc_diff,
                                     size[1], size[0]))

        if omit:
            colors.append(Black)
        elif ind % 2:
            colors.append(Medium)
        else:
            colors.append(Light)


def add_mapping(patches, colors, start_ratio, end_ratio, patch_size, ind_bgn,
                top_left_list, loc_diff_list, num_show_list, size_list):

    start_loc = top_left_list[ind_bgn] \
        + (num_show_list[ind_bgn] - 1) * np.array(loc_diff_list[ind_bgn]) \
        + np.array([start_ratio[0] * (size_list[ind_bgn][1] - patch_size[1]),
                    - start_ratio[1] * (size_list[ind_bgn][0] - patch_size[0])]
                   )




    end_loc = top_left_list[ind_bgn + 1] \
        + (num_show_list[ind_bgn + 1] - 1) * np.array(
            loc_diff_list[ind_bgn + 1]) \
        + np.array([end_ratio[0] * size_list[ind_bgn + 1][1],
                    - end_ratio[1] * size_list[ind_bgn + 1][0]])


    patches.append(Rectangle(start_loc, patch_size[1], -patch_size[0]))
    colors.append(Dark)
    patches.append(Line2D([start_loc[0], end_loc[0]],
                          [start_loc[1], end_loc[1]]))
    colors.append(Darker)
    patches.append(Line2D([start_loc[0] + patch_size[1], end_loc[0]],
                          [start_loc[1], end_loc[1]]))
    colors.append(Darker)
    patches.append(Line2D([start_loc[0], end_loc[0]],
                          [start_loc[1] - patch_size[0], end_loc[1]]))
    colors.append(Darker)
    patches.append(Line2D([start_loc[0] + patch_size[1], end_loc[0]],
                          [start_loc[1] - patch_size[0], end_loc[1]]))
    colors.append(Darker)



def label(xy, text, xy_off=[0, 4]):
    plt.text(xy[0] + xy_off[0], xy[1] + xy_off[1], text,
             family='sans-serif', size=8)


if __name__ == '__main__':

    fc_unit_size = 2
    layer_width = 40
    flag_omit = True

    patches = []
    colors = []

    fig, ax = plt.subplots()


    ############################
    # conv layers
    size_list = [(32, 32), (28, 28), (14, 14), (10, 10), (5, 5), (5, 5), (5, 5)]
    num_list = [1, 10, 10, 20, 20, 20, 20]
    x_diff_list = [0, layer_width, layer_width, layer_width, layer_width, layer_width, layer_width]
    text_list = ['Inputs'] + ['Feature\nmaps'] * (len(size_list) - 1)
    loc_diff_list = [[3, -3]] * len(size_list)

    num_show_list = list(map(min, num_list, [NumConvMax] * len(num_list)))
    top_left_list = np.c_[np.cumsum(x_diff_list), np.zeros(len(x_diff_list))]

    for ind in range(len(size_list)):
        if flag_omit:
            add_layer_with_omission(patches, colors, size=size_list[ind],
                                    num=num_list[ind],
                                    num_max=NumConvMax,
                                    num_dots=NumDots,
                                    top_left=top_left_list[ind],
                                    loc_diff=loc_diff_list[ind])
        else:
            add_layer(patches, colors, size=size_list[ind],
                      num=num_show_list[ind],
                      top_left=top_left_list[ind], loc_diff=loc_diff_list[ind])
        label(top_left_list[ind], text_list[ind] + '\n{}@{}x{}'.format(
            num_list[ind], size_list[ind][0], size_list[ind][1]))

    ############################
    # in between layers
    start_ratio_list = [[0.4, 0.5], [0.4, 0.8], [0.4, 0.5], [0.4, 0.8],
                        [0.4, 0.5], [0.4, 0.8]]
    end_ratio_list = [[0.4, 0.5], [0.4, 0.8], [0.4, 0.5], [0.4, 0.8],
                      [0.4, 0.5], [0.4, 0.8]]
    patch_size_list = [(5, 5), (2, 2), (5, 5), (2, 2), (3, 3), (3, 3)]
    ind_bgn_list = range(len(patch_size_list))
    text_list = ['Convolution', 'Max-pooling\n&Normalization', 'Convolution', 'Max-pooling\n&Normalization',
                 'Convolution\n&Normalization', 'Convolution\n&Normalization']

    for ind in range(len(patch_size_list)):
        add_mapping(
            patches, colors, start_ratio_list[ind], end_ratio_list[ind],
            patch_size_list[ind], ind,
            top_left_list, loc_diff_list, num_show_list, size_list)
        label(top_left_list[ind], '{}x{} kernel\n'.format(
            patch_size_list[ind][0], patch_size_list[ind][1]) + text_list[ind], xy_off=[26, -65]
        )


    ############################
    # fully connected layers
    size_list = [(fc_unit_size, fc_unit_size)] * 3
    num_list = [320, 50, 10]
    num_show_list = list(map(min, num_list, [NumFcMax] * len(num_list)))
    x_diff_list = [sum(x_diff_list) + layer_width, layer_width, layer_width]
    top_left_list = np.c_[np.cumsum(x_diff_list), np.zeros(len(x_diff_list))]
    loc_diff_list = [[fc_unit_size, -fc_unit_size]] * len(top_left_list)
    text_list = ['Hidden\nunits'] * (len(size_list) - 1) + ['Outputs']

    for ind in range(len(size_list)):
        if flag_omit:
            add_layer_with_omission(patches, colors, size=size_list[ind],
                                    num=num_list[ind],
                                    num_max=NumFcMax,
                                    num_dots=NumDots,
                                    top_left=top_left_list[ind],
                                    loc_diff=loc_diff_list[ind])
        else:
            add_layer(patches, colors, size=size_list[ind],
                      num=num_show_list[ind],
                      top_left=top_left_list[ind],
                      loc_diff=loc_diff_list[ind])
        label(top_left_list[ind], text_list[ind] + '\n{}'.format(
            num_list[ind]))

    text_list = ['Flatten\n', 'Fully\nconnected', 'Fully\nconnected']

    for ind in range(len(size_list)):
        label(top_left_list[ind], text_list[ind], xy_off=[-10, -65])

    ############################
    for patch, color in zip(patches, colors):
        patch.set_color(color * np.ones(3))
        if isinstance(patch, Line2D):
            ax.add_line(patch)
        else:
            patch.set_edgecolor(Black * np.ones(3))
            ax.add_patch(patch)

    plt.tight_layout()
    plt.axis('equal')
    plt.axis('off')
    plt.show()
    fig.set_size_inches(12, 3.5)

    fig_dir = './'
    fig_ext = '.png'
    fig.savefig(os.path.join(fig_dir, 'convnet_fig' + fig_ext),
                bbox_inches='tight', pad_inches=0)


==> toy-example/main.py <==
import torch
import torch.nn as nn
import torch.nn.init as init
import torch.nn.functional as F
from torch.autograd import Variable
import numpy as np

from matplotlib import rcParams
rcParams.update({'figure.autolayout': True, 'legend.framealpha': 0.5, 'legend.fancybox': True,
                 'legend.facecolor': 'ivory'})

import matplotlib.pyplot as plt
import argparse
plt.rcParams["figure.figsize"] = (4.5,2.5)
plt.style.use('ggplot')

np.random.seed(42)
pts = 3

x_train = np.asarray([np.ones(3), np.zeros(3), -np.ones(3)],dtype=np.float32).reshape(-1,3)
y_correct = np.asarray([0, 1, 2], dtype=np.float32).reshape(-1,1)

class LinearRegressionModel(nn.Module):

    def __init__(self):
        super(LinearRegressionModel, self).__init__()
        self.linear = nn.Linear(3, 3)
        self.bn = nn.BatchNorm1d(1, affine=False)
        self.linear2 = nn.Linear(3, 3)
        init.constant(self.linear.weight.data, 1)
        # self.linear.bias.data.fill_(0)
        init.constant(self.linear2.weight.data, 1)
        # self.linear2.bias.data.fill_(0)


    def forward(self, x):
        out = F.log_softmax(self.linear2(F.relu(self.bn(self.linear(x))).view(-1, 3)))
        # out = F.log_softmax(self.linear2(F.relu((self.linear(x))).view(-1, 3)))
        return out

input_dim = 1
output_dim = 1



model = LinearRegressionModel()# create our model just as we do in Scikit-Learn / C / C++//

criterion = nn.NLLLoss()# Mean Squared Loss
l_rate = 0.01
optimiser = torch.optim.SGD(model.parameters(), lr = l_rate) #Stochastic Gradient Descent

epochs = 100
train_losses = []
test_losses = []

for epoch in range(epochs):
    model.train()
    epoch +=1

    train_loss = 0
    for index, data in enumerate(x_train):
        inputs = Variable(torch.from_numpy(np.array([[data]])))
        labels = Variable(torch.LongTensor(y_correct[index])).long()
        # print(labels)

        #clear grads
        optimiser.zero_grad()
        #forward to get predicted values
        outputs = model.forward(inputs)
        # print(outputs)
        loss = criterion(outputs, labels)
        train_loss += loss.data[0]
        loss.backward()# back props
        optimiser.step()# update the parameters

    print('epoch {}, train loss {}'.format(epoch, train_loss))
    train_losses.append(train_loss)

    model.eval()
    test_loss = 0
    for index, data in enumerate(x_train):
        inputs = Variable(torch.from_numpy(np.array([[data]])))
        labels = Variable(torch.LongTensor(y_correct[index])).long()

        test_loss += criterion(model.forward(inputs), labels)
    print('epoch {}, test loss {}'.format(epoch, test_loss.data[0]))
    test_losses.append(test_loss.data[0])

plt.plot(train_losses, label="training loss with BN")
plt.plot(test_losses, label="test loss with BN")
# plt.plot(train_losses, label="training loss without BN")
# plt.plot(test_losses, label="test loss without BN")
plt.xlabel("epoch")
plt.ylabel("loss")
plt.legend()
plt.savefig("with-bn.pdf")
# plt.savefig("without-bn.pdf")

